Randomized Numerical Linear Algebra: Foundations & Algorithms

This survey describes probabilistic algorithms for linear algebra computations, such as factorizing matrices and solving linear systems. It focuses on techniques that have a proven track record for real-world problem instances. The paper treats both the theoretical foundations of the subject and the practical computational issues. Topics covered include norm estimation; matrix approximation by sampling; structured and unstructured random embeddings; linear regression problems; low-rank approximation; subspace iteration and Krylov methods; error estimation and adaptivity; interpolatory and CUR factorizations; Nystr\"om approximation of positive-semidefinite matrices; single view ("streaming") algorithms; full rank-revealing factorizations; solvers for linear systems; and approximation of kernel matrices that arise in machine learning and in scientific computing.

==> Pics/main_butterfly.m <==
function main_butterfly

L = 4;
N = 2^L;

for k = 0:L

  ii = 0:2^k:N;
  jj = 0:2^(L-k):N;
  
  figure(1)
  subplot(1,L+1,k+1)
  plot([0;N]*ones(1,length(jj)),[1;1]*jj,'k',...
       [1;1]*ii,[0;N]*ones(1,length(ii)),'k')
 
  axis equal
  axis tight
  axis off
  %export_fig('-pdf','-trans',sprintf(1,
end

keyboard

return

==> Pics/main_hbs_randomized.m <==
function main_hbs_randomized

lw = 2;

figure(1)
subplot(1,3,1)
hold off
plot([0,8,8,0,0],[0,0,8,8,0],'k',...
     'LineWidth',1)
hold on
rectangle('Position',[0,0,8,8],'FaceColor',0.8*[1,1,1],'EdgeColor','k',...
          'LineWidth',lw)
for i = 1:8
  rectangle('Position',[i-1,i-1,1,1],'FaceColor',1.0*[1,1,1],'EdgeColor','k',...
            'LineWidth',lw)
end
plot([0,8,8,0,0],[0,0,8,8,0],'k',...
     [0,8,8,0,0],[0,0,1,1,0],'r',...
     'LineWidth',lw)
axis equal
axis ij
axis tight
axis off
hold off

subplot(1,3,2)
hold off
plot([0,8,8,0,0],[0,0,8,8,0],'k',...
     'LineWidth',1)
hold on
rectangle('Position',[0,0,8,8],'FaceColor',0.8*[1,1,1],'EdgeColor','k',...
          'LineWidth',lw)
for i = 1:8
  rectangle('Position',[i-1,i-1,1,1],'FaceColor',1.0*[1,1,1],'EdgeColor','k',...
            'LineWidth',lw)
end
plot([0,8,8,0,0],[0,0,8,8,0],'k',...
     [0,8,8,0,0],[1,1,2,2,1],'r',...
     'LineWidth',lw)
axis equal
axis ij
axis tight
axis off
hold off

subplot(1,3,3)
hold off
plot([0,8,8,0,0],[0,0,8,8,0],'k',...
     'LineWidth',1)
hold on
rectangle('Position',[0,0,8,8],'FaceColor',0.8*[1,1,1],'EdgeColor','k',...
          'LineWidth',lw)
for i = 1:4
  rectangle('Position',[2*i-2,2*i-2,2,2],'FaceColor',1.0*[1,1,1],'EdgeColor','k',...
            'LineWidth',lw)
end
plot([0,8,8,0,0],[0,0,8,8,0],'k',...
     [0,8,8,0,0],[0,0,2,2,0],'r',...
     'LineWidth',lw)
axis equal
axis ij
axis tight
axis off
hold off
keyboard

export_fig -pdf -trans fig_hbs_randomized.pdf

return

==> Pics/main_peeling.m <==
function main_peeling

% Set the variables relating to the geometry:
ntot = 400;
curvelen = 2*pi;
h        = curvelen/ntot;
tt   = linspace(0.5*h, 2*pi-0.5*h, ntot);
C    = LOCAL_get_contour(tt, 5, 0.3);
lwidth = 2;

% Create the system matrix.
ddsq = (C(1,:)'*ones(1,ntot) - ones(ntot,1)*C(1,:)).^2 + ...
       (C(4,:)'*ones(1,ntot) - ones(ntot,1)*C(4,:)).^2 + ...
       eye(ntot);
A    = 0.5*h*log(ddsq);

nbox_max = 50;
NODES    = LOCAL_get_tree_and_lists(tt,nbox_max,0,2*pi);

textshift = 12;

figure(1)
hold off
LOCAL_draw_allboxes(NODES,A,lwidth,textshift)
axis ij
axis equal
axis([0,ntot,0,ntot] + 3*[-1,1,-1,1])
axis off
%print -depsc fig_peeling.eps
%export_fig fig_peeling.pdf -pdf -transparent
keyboard

nlevels = NODES{2,size(NODES,2)};
k = 30;

for ilevel = 0:(nlevels-1)
  figure(1)
  hold off
  plot([0,ntot,ntot,0,0],[0,0,ntot,ntot,0],'k',...
       - 2*k - 40 + [0,2*k,2*k,0,0],[0,0,ntot,ntot,0],'k',...
       'LineWidth',lwidth)
  hold on
  text(-25,0.5*ntot-5,'=','FontSize',20)
  axis equal
  axis ij
  for ibox = 1:size(NODES,2)
    if (NODES{2,ibox} == ilevel)
      ison1 = NODES{4,ibox}(1);
      ison2 = NODES{4,ibox}(2);
      p1    = NODES{6,ison1}-1;
      p2    = NODES{6,ison2}-1;
      p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
      fill([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],[1,0.6,0.6])
      fill([p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],[1,0.6,0.6])
      fill(ntot + 20 +     [0,k,k,0,0],[p2,p2,p3,p3,p2],[0.65,0.75,1])
      fill(ntot + 20 + k + [0,k,k,0,0],[p1,p1,p2,p2,p1],[0.65,0.75,1])
      plot(ntot + 20 +     [0,k,k,0,0],[p2,p2,p3,p3,p2],'k','LineWidth',lwidth)
      plot(ntot + 20 + k + [0,k,k,0,0],[p1,p1,p2,p2,p1],'k','LineWidth',lwidth)
      fill(-2*k-40 + [0,k,k,0,0],[p1,p1,p2,p2,p1],[0.6,1,0.6])
      fill(-k-40 + [0,k,k,0,0],[p2,p2,p3,p3,p2],[0.6,1,0.6])
      plot(-2*k-40 + [0,k,k,0,0],[p1,p1,p2,p2,p1],'k',...
           -k-40 + [0,k,k,0,0],[p2,p2,p3,p3,p2],'k',...
           'LineWidth',lwidth)
      plot(-k-40 + [0,k],[p1,p2],'k')
      plot(-2*k-40 + [0,k],[p2,p3],'k')
      text(0.5*(p2+p3)-20,0.5*(p1+p2),sprintf('A_{%d,%d}',ison1,ison2))
      text(0.5*(p1+p2)-20,0.5*(p2+p3),sprintf('A_{%d,%d}',ison2,ison1))
      text(-1.5*k-40-textshift,0.5*(p1+p2),sprintf('Y_{%d}',ison1))
      text(-0.5*k-40-textshift,0.5*(p2+p3),sprintf('Y_{%d}',ison2))
      text(ntot + 20 + 1.5*k - textshift,0.5*(p1+p2),sprintf('$\\Omega_{%d}$',ison1),'Interpreter','latex')
      text(ntot + 20 + 0.5*k - textshift,0.5*(p1+p2),'0')
      text(ntot + 20 + 0.5*k - textshift,0.5*(p2+p3),sprintf('$\\Omega_{%d}$',ison2),'Interpreter','latex')
      text(ntot + 20 + 1.5*k - textshift,0.5*(p2+p3),'0')
    elseif (NODES{2,ibox} < ilevel) % Draw the greyed out boxes.
      ison1 = NODES{4,ibox}(1);
      ison2 = NODES{4,ibox}(2);
      p1    = NODES{6,ison1}-1;
      p2    = NODES{6,ison2}-1;
      p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
      fill([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],0.8*[1,1,1])
      fill([p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],0.8*[1,1,1])
    end
  end
  plot(ntot + 20 + [0,2*k,2*k,0,0],[0,0,ntot,ntot,0],'k',...
       -2*k  - 40 + [0,2*k,2*k,0,0],[0,0,ntot,ntot,0],'k',...
       'LineWidth',lwidth)
  LOCAL_draw_allboxes_notext(NODES,A,lwidth)
  axis([-40-2*k,ntot+20+2*k,0,ntot] + 3*[-1,1,-1,1])
  axis off
  %export_fig(sprintf('fig_peeling_level%d.pdf',ilevel),'-pdf','-transparent')
  keyboard
end

for ilevel = 0:(nlevels-1)
  figure(1)
  hold off
  plot([0,ntot,ntot,0,0],[0,0,ntot,ntot,0],'k',...
       - 2*k - 40 + [0,2*k,2*k,0,0],[0,0,ntot,ntot,0],'k',...
       'LineWidth',lwidth)
  hold on
  text(-25,0.5*ntot-5,'=','FontSize',20)
  axis equal
  axis ij
  for ibox = 1:size(NODES,2)
    if (NODES{2,ibox} == ilevel)
      ison1 = NODES{4,ibox}(1);
      ison2 = NODES{4,ibox}(2);
      p1    = NODES{6,ison1}-1;
      p2    = NODES{6,ison2}-1;
      p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
      fill([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],[1,0.6,0.6])
      fill([p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],[1,0.6,0.6])
      fill(ntot + 20 +     [0,k,k,0,0],[p2,p2,p3,p3,p2],[0.65,0.75,1])
      fill(ntot + 20 + k + [0,k,k,0,0],[p1,p1,p2,p2,p1],[0.65,0.75,1])
      plot(ntot + 20 +     [0,k,k,0,0],[p2,p2,p3,p3,p2],'k','LineWidth',lwidth)
      plot(ntot + 20 + k + [0,k,k,0,0],[p1,p1,p2,p2,p1],'k','LineWidth',lwidth)
      fill(-2*k-40 + [0,k,k,0,0],[p1,p1,p2,p2,p1],[0.6,1,0.6])
      fill(-k-40 + [0,k,k,0,0],[p2,p2,p3,p3,p2],[0.6,1,0.6])
      plot(-2*k-40 + [0,k,k,0,0],[p1,p1,p2,p2,p1],'k',...
           -k-40 + [0,k,k,0,0],[p2,p2,p3,p3,p2],'k',...
           'LineWidth',lwidth)
      plot(-k-40 + [0,k],[p1,p2],'k')
      plot(-2*k-40 + [0,k],[p2,p3],'k')
      text(0.5*(p2+p3)-20,0.5*(p1+p2),sprintf('A_{%d,%d}^{*}',ison2,ison1))
      text(0.5*(p1+p2)-20,0.5*(p2+p3),sprintf('A_{%d,%d}^{*}',ison1,ison2))
      text(-1.5*k-40-textshift,0.5*(p1+p2),sprintf('Z_{%d}',ison1))
      text(-0.5*k-40-textshift,0.5*(p2+p3),sprintf('Z_{%d}',ison2))
      text(ntot + 20 + 1.5*k - textshift,0.5*(p1+p2),sprintf('U_{%d}',ison1))
      text(ntot + 20 + 0.5*k - textshift,0.5*(p1+p2),'0')
      text(ntot + 20 + 0.5*k - textshift,0.5*(p2+p3),sprintf('U_{%d}',ison2))
      text(ntot + 20 + 1.5*k - textshift,0.5*(p2+p3),'0')
    elseif (NODES{2,ibox} < ilevel) % Draw the greyed out boxes.
      ison1 = NODES{4,ibox}(1);
      ison2 = NODES{4,ibox}(2);
      p1    = NODES{6,ison1}-1;
      p2    = NODES{6,ison2}-1;
      p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
      fill([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],0.8*[1,1,1])
      fill([p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],0.8*[1,1,1])
    end
  end
  plot(ntot + 20 + [0,2*k,2*k,0,0],[0,0,ntot,ntot,0],'k',...
       -2*k  - 40 + [0,2*k,2*k,0,0],[0,0,ntot,ntot,0],'k',...
       'LineWidth',lwidth)
  LOCAL_draw_allboxes_notext(NODES,A,lwidth)
  axis([-40-2*k,ntot+20+2*k,0,ntot] + 3*[-1,1,-1,1])
  axis off
  %export_fig(sprintf('fig_peeling_level%d_trans.pdf',ilevel),'-pdf','-transparent')
  keyboard
end

%%% Draw the picture for the leaves.
figure(1)
hold off
k = 50;
fill(- k - 40 + [0,k,k,0,0],[0,0,ntot,ntot,0],[1,1,0])
hold on
text(-25,0.5*ntot-5,'=','FontSize',20)
axis equal
axis ij
for ibox = 1:size(NODES,2)
  if (NODES{2,ibox} == nlevels)
    p1    = NODES{6,ibox} - 1;
    p2    = NODES{6,ibox} - 1 + NODES{7,ibox};
    plot(ntot + 20 + [0,k],p1 + [0,k],'g','LineWidth',4)
    fill([p1,p2,p2,p1,p1],[p1,p1,p2,p2,p1],[1,0.4,0.4])
    plot(-k - 40 + [0,k,k,0,0],[p1,p1,p2,p2,p1],'k',...
         ntot + 20 + [0,k,k,0,0],[p1,p1,p2,p2,p1],'k','LineWidth',lwidth)
    text(-0.5*k-40-textshift,0.5*(p1+p2)-textshift,sprintf('Y_{%d}',ibox))
  elseif (NODES{2,ibox} < nlevels)
    ison1 = NODES{4,ibox}(1);
    ison2 = NODES{4,ibox}(2);
    p1    = NODES{6,ison1}-1;
    p2    = NODES{6,ison2}-1;
    p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
    fill([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],0.8*[1,1,1])
    fill([p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],0.8*[1,1,1])
  end
end
plot(ntot + 20 + [0,k,k,0,0],[0,0,ntot,ntot,0],'k',...
     - k  - 40 + [0,k,k,0,0],[0,0,ntot,ntot,0],'k',...
       'LineWidth',lwidth)
LOCAL_draw_allboxes(NODES,A,lwidth,textshift+10)
axis([-40-k,ntot+20+k,0,ntot] + 3*[-1,1,-1,1])
axis off
%export_fig('fig_peeling_leaves.pdf','-pdf','-transparent')
keyboard 

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function C = LOCAL_get_contour(t, k, r)

C      = zeros(6,length(t));
C(1,:) =   1.5*cos(t) + (r/2)*            cos((k+1)*t) + (r/2)*            cos((k-1)*t);
C(2,:) = - 1.5*sin(t) - (r/2)*(k+1)*      sin((k+1)*t) - (r/2)*(k-1)*      sin((k-1)*t);
C(3,:) = - 1.5*cos(t) - (r/2)*(k+1)*(k+1)*cos((k+1)*t) - (r/2)*(k-1)*(k-1)*cos((k-1)*t);
C(4,:) =   sin(t) + (r/2)*            sin((k+1)*t) - (r/2)*            sin((k-1)*t);
C(5,:) =   cos(t) + (r/2)*(k+1)*      cos((k+1)*t) - (r/2)*(k-1)*      cos((k-1)*t);
C(6,:) = - sin(t) - (r/2)*(k+1)*(k+1)*sin((k+1)*t) + (r/2)*(k-1)*(k-1)*sin((k-1)*t);

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function NODES = LOCAL_get_tree_and_lists(xx,nbox_max,x_left,x_right)

ntot = length(xx);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% STEP 1: Set up a tree structure.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

TREE = cell(7,ntot);

% Construct the top node.
TREE{1,1} = [x_left,x_right]; % Set the geometry.
TREE{2,1} = 0;                % Set the level.
TREE{3,1} = NaN;              % Set the father.
TREE{4,1} = [];               % Set the list of children.
TREE{5,1} = 0;                % Set the number of children.
TREE{6,1} = 1;                % Set the index of the first node.
TREE{7,1} = ntot;             % Set the index of the last node.  
ibox_last = 0;
ncreated  = 1;
% Create smaller nodes via hierarchical subdivision.
% We sweep one level at a time.
while (ncreated > 0)
  ibox_first = ibox_last + 1;
  ibox_last  = ibox_last + ncreated;
  ncreated   = 0;
  for ibox = ibox_first:ibox_last
    nbox = TREE{7,ibox};
    if (nbox > nbox_max)
      xleft              = TREE{1,ibox}(1);
      xright             = TREE{1,ibox}(2);
      xmid               = 0.5*(xleft + xright);
      ind                = TREE{6,ibox} - 1 + (1:TREE{7,ibox});
      nhalf              = sum(xx(ind) <= xmid);
      if (nhalf > 0) % Create the left child.
        ison         = ibox_last + ncreated + 1;
        TREE{4,ibox} = [TREE{4,ibox},ison]; % Update the child list for ibox.
        TREE{5,ibox} = TREE{5,ibox} + 1;    % Update the child list for ibox.
        TREE{1,ison} = [xleft,xmid];
        TREE{2,ison} = TREE{2,ibox} + 1;
        TREE{3,ison} = ibox;
        TREE{4,ison} = [];
        TREE{5,ison} = 0;
        TREE{6,ison} = TREE{6,ibox};
        TREE{7,ison} = nhalf;
        ncreated     = ncreated + 1;
      end
      if (nhalf < TREE{7,ibox})
        ison         = ibox_last + ncreated + 1;
        TREE{4,ibox} = [TREE{4,ibox},ison]; % Update the child list for ibox.
        TREE{5,ibox} = TREE{5,ibox} + 1;    % Update the child list for ibox.
        TREE{1,ison} = [xmid,xright];
        TREE{2,ison} = TREE{2,ibox} + 1;
        TREE{3,ison} = ibox;
        TREE{4,ison} = [];
        TREE{5,ison} = 0;
        TREE{6,ison} = TREE{6,ibox} + nhalf;
        TREE{7,ison} = TREE{7,ibox} - nhalf;
        ncreated     = ncreated + 1;
      end
    end
  end
end

% This whole section is devoted to the simple task of
% decreasing the size of TREE.
% The operation TREE = TREE{:,1:nboxes} apparently
% does not work for "cell" structures.
nboxes = ibox_last;
NODES = cell(50,nboxes);
for ibox = 1:nboxes
  for j = 1:size(TREE,1)
    NODES{j,ibox} = TREE{j,ibox};
  end
end
clear TREE

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Step 2: Create the interaction lists.
%         These require the construction of two auxiliary lists:
%           leaf_list = a single vector hold all leaves, sorted.
%           nei_lists{ibox} = all neighbors of ibox
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Construct "leaf_list".
leaf_list  = zeros(1,nboxes);
leftpoints = zeros(1,nboxes);
ileaf      = 0;
for ibox = 1:nboxes;
  if (NODES{5,ibox}==0)
    ileaf             = ileaf+1;
    leaf_list(ileaf)  = ibox;
    leftpoints(ileaf) = NODES{1,ibox}(1);
  end
end
nleaves     = ileaf;
[trash,ind] = sort(leftpoints(1:nleaves));
leaf_list   = leaf_list(ind);

% Construct "nei_lists".
nei_lists = cell(1,nboxes);
nei_lists{1} = []; % The root has no neighbors;
for ibox = 2:nboxes
  nei_lists{ibox} = [];
  ifath = NODES{3,ibox};
  for kbox = sort([ifath,nei_lists{ifath}]) % Loop over the father and his neighbors.
    for jbox = NODES{4,kbox} % jbox is a POTENTIAL neighbor of ibox
      if LOCAL_isneighbor(NODES,ibox,jbox)
        nei_lists{ibox} = [nei_lists{ibox},jbox];
      end
    end
  end
end

% Create lists 1 and 5
for j = 1:(nleaves-1)
  ibox_left  = leaf_list(j  );
  ibox_right = leaf_list(j+1);
  if (NODES{1,ibox_left}(2) == NODES{1,ibox_right}(1))
    % ibox_left and ibox_right are indeed neighbors.
    if (NODES{2,ibox_left} > NODES{2,ibox_right})
      % ibox_right is on a COARSER level.
      NODES{18,ibox_left } = [NODES{18,ibox_left },ibox_right];
      NODES{10,ibox_right} = [NODES{10,ibox_right},ibox_left ];
    elseif (NODES{2,ibox_left} < NODES{2,ibox_right})
      % ibox_right is on a FINER level.
      NODES{10,ibox_left } = [NODES{10,ibox_left },ibox_right];
      NODES{18,ibox_right} = [NODES{18,ibox_right},ibox_left ];
    else
      % ibox_right is on the SAME level.
      NODES{10,ibox_left } = [NODES{10,ibox_left },ibox_right];
      NODES{10,ibox_right} = [NODES{10,ibox_right},ibox_left ];
    end
  end
end

% Create list 2
for ibox = 2:nboxes
  NODES{12,ibox} = [];
  ifath = NODES{3,ibox};
  for ifathnei = nei_lists{ifath}
    for jbox = NODES{4,ifathnei}
      if LOCAL_iswellsep(NODES,ibox,jbox)
        NODES{12,ibox} = [NODES{12,ibox},jbox];
      end
    end
  end
end

% Create lists 3 and 4
% Specifically, for every leaf "ibox", find list3(ibox).
% Creation of list4 is piggybacked as it is the dual of list3.
for ibox = 1:nboxes
  NODES{14,ibox} = [];
  NODES{16,ibox} = [];
end
for ibox = leaf_list
  boxes_to_check = zeros(1,50);
  ntocheck       = 0;
  for jbox = nei_lists{ibox}
    boxes_to_check(ntocheck + (1:NODES{5,jbox})) = NODES{4,jbox};
    ntocheck = ntocheck + NODES{5,jbox};
  end
  while (ntocheck > 0)
    jbox = boxes_to_check(1);
    if LOCAL_iswellsep(NODES,jbox,ibox)
      NODES{14,ibox} = [NODES{14,ibox},jbox];
      NODES{16,jbox} = [NODES{16,jbox},ibox];
    else
      boxes_to_check(ntocheck + (1:NODES{5,jbox})) = NODES{4,jbox};
      ntocheck = ntocheck + NODES{5,jbox};
    end
    boxes_to_check(1) = boxes_to_check(ntocheck);
    ntocheck = ntocheck-1;
  end
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function output = LOCAL_isneighbor(NODES,ibox,jbox)

if (NODES{2,ibox} == NODES{2,jbox}) % ibox and jbox are on the same level
  if (NODES{1,ibox}(2) == NODES{1,jbox}(1)) 
    output = 1;
  elseif (NODES{1,ibox}(1) == NODES{1,jbox}(2)) 
    output = 1;
  else
    output = 0;
  end
else % ibox and jbox are not on the same level
  output = 0;
end
    
return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% This function checks if jbox is well-separated from ibox

function output = LOCAL_iswellsep(NODES,ibox,jbox)

xleft  = NODES{1,ibox}(1);
xright = NODES{1,ibox}(2);
width  = xright - xleft;
xmid   = 0.5*(xleft+xright);
dist   = min(abs(NODES{1,jbox} - xmid));
if (dist >= (1.499999999999*width))
  output = 1;
else
  output = 0;
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function LOCAL_draw_allboxes(NODES,A,lwidth,textshift)

ntot   = size(A,2);

plot(ntot*[0,1,1,0,0],ntot*[0,0,1,1,0],'k','LineWidth',lwidth)
hold on

for ibox = 1:size(NODES,2);
  if (NODES{5,ibox} == 0)
    c1 = NODES{6,ibox} - 0.5 + 0.5*NODES{7,ibox};
    text(c1-textshift,c1,sprintf('A_{%d,%d}',ibox,ibox))
  else
    ison1 = NODES{4,ibox}(1);
    ison2 = NODES{4,ibox}(2);
%    ind1  = NODES{6,ibox} - 1 + (1:NODES{7,ibox});
%    ind2  = NODES{6,jbox} - 1 + (1:NODES{7,jbox});
%    B     = A(ind1,ind2);
%    k     = sum(svd(B) > acc);
    p1    = NODES{6,ison1} - 1;
    p2    = NODES{6,ison2} - 1;
    p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
    plot([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],'k',...
         [p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],'k',...
         'LineWidth',lwidth)
    text(0.5*(p2+p3)-0.5-textshift,0.5*(p1+p2)-0.5,sprintf('A_{%d,%d}',ison1,ison2),'Color','b')
    text(0.5*(p1+p2)-0.5-textshift,0.5*(p2+p3)-0.5,sprintf('A_{%d,%d}',ison2,ison1),'Color','b')
  end
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function LOCAL_draw_allboxes_trans(NODES,A,lwidth,textshift)

ntot   = size(A,2);

plot(ntot*[0,1,1,0,0],ntot*[0,0,1,1,0],'k','LineWidth',lwidth)
hold on

for ibox = 1:size(NODES,2);
  if (NODES{5,ibox} == 0)
    c1 = NODES{6,ibox} - 0.5 + 0.5*NODES{7,ibox};
    text(c1-textshift,c1,sprintf('A_{%d,%d}^{*}',ibox,ibox))
  else
    ison1 = NODES{4,ibox}(1);
    ison2 = NODES{4,ibox}(2);
%    ind1  = NODES{6,ibox} - 1 + (1:NODES{7,ibox});
%    ind2  = NODES{6,jbox} - 1 + (1:NODES{7,jbox});
%    B     = A(ind1,ind2);
%    k     = sum(svd(B) > acc);
    p1    = NODES{6,ison1} - 1;
    p2    = NODES{6,ison2} - 1;
    p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
    plot([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],'k',...
         [p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],'k',...
         'LineWidth',lwidth)
    text(0.5*(p2+p3)-0.5-textshift,0.5*(p1+p2)-0.5,sprintf('A_{%d,%d}^{*}',ison2,ison1),'Color','b')
    text(0.5*(p1+p2)-0.5-textshift,0.5*(p2+p3)-0.5,sprintf('A_{%d,%d}^{*}',ison1,ison2),'Color','b')
  end
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function LOCAL_draw_allboxes_notext(NODES,A,lwidth)

ntot   = size(A,2);

plot(ntot*[0,1,1,0,0],ntot*[0,0,1,1,0],'k','LineWidth',lwidth)
hold on

for ibox = 1:size(NODES,2)
  if (NODES{5,ibox} == 0)
    c1 = NODES{6,ibox} - 0.5 + 0.5*NODES{7,ibox};
  else
    ison1 = NODES{4,ibox}(1);
    ison2 = NODES{4,ibox}(2);
    p1    = NODES{6,ison1} - 1;
    p2    = NODES{6,ison2} - 1;
    p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
    plot([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],'k',...
         [p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],'k',...
         'LineWidth',lwidth)
  end
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



==> Pics/main_peeling_K.m <==
function main_peeling_K

% Set the variables relating to the geometry:
ntot = 400;
curvelen = 2*pi;
h        = curvelen/ntot;
tt   = linspace(0.5*h, 2*pi-0.5*h, ntot);
C    = LOCAL_get_contour(tt, 5, 0.3);
lwidth = 2;

% Create the system matrix.
ddsq = (C(1,:)'*ones(1,ntot) - ones(ntot,1)*C(1,:)).^2 + ...
       (C(4,:)'*ones(1,ntot) - ones(ntot,1)*C(4,:)).^2 + ...
       eye(ntot);
A    = 0.5*h*log(ddsq);

nbox_max = 50;
NODES    = LOCAL_get_tree_and_lists(tt,nbox_max,0,2*pi);

textshift = 12;

figure(1)
hold off
LOCAL_draw_allboxes(NODES,A,lwidth,textshift)
axis ij
axis equal
axis([0,ntot,0,ntot] + 3*[-1,1,-1,1])
axis off
print -depsc fig_peeling.eps
export_fig fig_peeling.pdf -pdf -transparent
keyboard

nlevels = NODES{2,size(NODES,2)};
k = 30;

for ilevel = 0:(nlevels-1)
  figure(1)
  hold off
  plot([0,ntot,ntot,0,0],[0,0,ntot,ntot,0],'k',...
       - 2*k - 40 + [0,2*k,2*k,0,0],[0,0,ntot,ntot,0],'k',...
       'LineWidth',lwidth)
  hold on
  text(-25,0.5*ntot-5,'=','FontSize',20)
  axis equal
  axis ij
  for ibox = 1:size(NODES,2)
    if (NODES{2,ibox} == ilevel)
      ison1 = NODES{4,ibox}(1);
      ison2 = NODES{4,ibox}(2);
      p1    = NODES{6,ison1}-1;
      p2    = NODES{6,ison2}-1;
      p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
      fill([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],[1,0.6,0.6])
      fill([p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],[1,0.6,0.6])
      fill(ntot + 20 +     [0,k,k,0,0],[p2,p2,p3,p3,p2],[0.65,0.75,1])
      fill(ntot + 20 + k + [0,k,k,0,0],[p1,p1,p2,p2,p1],[0.65,0.75,1])
      plot(ntot + 20 +     [0,k,k,0,0],[p2,p2,p3,p3,p2],'k','LineWidth',lwidth)
      plot(ntot + 20 + k + [0,k,k,0,0],[p1,p1,p2,p2,p1],'k','LineWidth',lwidth)
      fill(-2*k-40 + [0,k,k,0,0],[p1,p1,p2,p2,p1],[0.6,1,0.6])
      fill(-k-40 + [0,k,k,0,0],[p2,p2,p3,p3,p2],[0.6,1,0.6])
      plot(-2*k-40 + [0,k,k,0,0],[p1,p1,p2,p2,p1],'k',...
           -k-40 + [0,k,k,0,0],[p2,p2,p3,p3,p2],'k',...
           'LineWidth',lwidth)
      plot(-k-40 + [0,k],[p1,p2],'k')
      plot(-2*k-40 + [0,k],[p2,p3],'k')
      text(0.5*(p2+p3)-20,0.5*(p1+p2),sprintf('K_{%d,%d}',ison1,ison2))
      text(0.5*(p1+p2)-20,0.5*(p2+p3),sprintf('K_{%d,%d}',ison2,ison1))
      text(-1.5*k-40-textshift,0.5*(p1+p2),sprintf('Y_{%d}',ison1))
      text(-0.5*k-40-textshift,0.5*(p2+p3),sprintf('Y_{%d}',ison2))
      text(ntot + 20 + 1.5*k - textshift,0.5*(p1+p2),sprintf('$\\Omega_{%d}$',ison1),'Interpreter','latex')
      text(ntot + 20 + 0.5*k - textshift,0.5*(p1+p2),'0')
      text(ntot + 20 + 0.5*k - textshift,0.5*(p2+p3),sprintf('$\\Omega_{%d}$',ison2),'Interpreter','latex')
      text(ntot + 20 + 1.5*k - textshift,0.5*(p2+p3),'0')
    elseif (NODES{2,ibox} < ilevel) % Draw the greyed out boxes.
      ison1 = NODES{4,ibox}(1);
      ison2 = NODES{4,ibox}(2);
      p1    = NODES{6,ison1}-1;
      p2    = NODES{6,ison2}-1;
      p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
      fill([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],0.8*[1,1,1])
      fill([p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],0.8*[1,1,1])
    end
  end
  plot(ntot + 20 + [0,2*k,2*k,0,0],[0,0,ntot,ntot,0],'k',...
       -2*k  - 40 + [0,2*k,2*k,0,0],[0,0,ntot,ntot,0],'k',...
       'LineWidth',lwidth)
  LOCAL_draw_allboxes_notext(NODES,A,lwidth)
  axis([-40-2*k,ntot+20+2*k,0,ntot] + 3*[-1,1,-1,1])
  axis off
  export_fig(sprintf('fig_peeling_level%d.pdf',ilevel),'-pdf','-transparent')
  keyboard
end

for ilevel = 0:(nlevels-1)
  figure(1)
  hold off
  plot([0,ntot,ntot,0,0],[0,0,ntot,ntot,0],'k',...
       - 2*k - 40 + [0,2*k,2*k,0,0],[0,0,ntot,ntot,0],'k',...
       'LineWidth',lwidth)
  hold on
  text(-25,0.5*ntot-5,'=','FontSize',20)
  axis equal
  axis ij
  for ibox = 1:size(NODES,2)
    if (NODES{2,ibox} == ilevel)
      ison1 = NODES{4,ibox}(1);
      ison2 = NODES{4,ibox}(2);
      p1    = NODES{6,ison1}-1;
      p2    = NODES{6,ison2}-1;
      p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
      fill([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],[1,0.6,0.6])
      fill([p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],[1,0.6,0.6])
      fill(ntot + 20 +     [0,k,k,0,0],[p2,p2,p3,p3,p2],[0.65,0.75,1])
      fill(ntot + 20 + k + [0,k,k,0,0],[p1,p1,p2,p2,p1],[0.65,0.75,1])
      plot(ntot + 20 +     [0,k,k,0,0],[p2,p2,p3,p3,p2],'k','LineWidth',lwidth)
      plot(ntot + 20 + k + [0,k,k,0,0],[p1,p1,p2,p2,p1],'k','LineWidth',lwidth)
      fill(-2*k-40 + [0,k,k,0,0],[p1,p1,p2,p2,p1],[0.6,1,0.6])
      fill(-k-40 + [0,k,k,0,0],[p2,p2,p3,p3,p2],[0.6,1,0.6])
      plot(-2*k-40 + [0,k,k,0,0],[p1,p1,p2,p2,p1],'k',...
           -k-40 + [0,k,k,0,0],[p2,p2,p3,p3,p2],'k',...
           'LineWidth',lwidth)
      plot(-k-40 + [0,k],[p1,p2],'k')
      plot(-2*k-40 + [0,k],[p2,p3],'k')
      text(0.5*(p2+p3)-20,0.5*(p1+p2),sprintf('K_{%d,%d}^{*}',ison2,ison1))
      text(0.5*(p1+p2)-20,0.5*(p2+p3),sprintf('K_{%d,%d}^{*}',ison1,ison2))
      text(-1.5*k-40-textshift,0.5*(p1+p2),sprintf('Z_{%d}',ison1))
      text(-0.5*k-40-textshift,0.5*(p2+p3),sprintf('Z_{%d}',ison2))
      text(ntot + 20 + 1.5*k - textshift,0.5*(p1+p2),sprintf('U_{%d}',ison1))
      text(ntot + 20 + 0.5*k - textshift,0.5*(p1+p2),'0')
      text(ntot + 20 + 0.5*k - textshift,0.5*(p2+p3),sprintf('U_{%d}',ison2))
      text(ntot + 20 + 1.5*k - textshift,0.5*(p2+p3),'0')
    elseif (NODES{2,ibox} < ilevel) % Draw the greyed out boxes.
      ison1 = NODES{4,ibox}(1);
      ison2 = NODES{4,ibox}(2);
      p1    = NODES{6,ison1}-1;
      p2    = NODES{6,ison2}-1;
      p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
      fill([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],0.8*[1,1,1])
      fill([p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],0.8*[1,1,1])
    end
  end
  plot(ntot + 20 + [0,2*k,2*k,0,0],[0,0,ntot,ntot,0],'k',...
       -2*k  - 40 + [0,2*k,2*k,0,0],[0,0,ntot,ntot,0],'k',...
       'LineWidth',lwidth)
  LOCAL_draw_allboxes_notext(NODES,A,lwidth)
  axis([-40-2*k,ntot+20+2*k,0,ntot] + 3*[-1,1,-1,1])
  axis off
  export_fig(sprintf('fig_peeling_level%d_trans.pdf',ilevel),'-pdf','-transparent')
  keyboard
end

%%% Draw the picture for the leaves.
figure(1)
hold off
k = 50;
fill(- k - 40 + [0,k,k,0,0],[0,0,ntot,ntot,0],[1,1,0])
hold on
text(-25,0.5*ntot-5,'=','FontSize',20)
axis equal
axis ij
for ibox = 1:size(NODES,2)
  if (NODES{2,ibox} == nlevels)
    p1    = NODES{6,ibox} - 1;
    p2    = NODES{6,ibox} - 1 + NODES{7,ibox};
    plot(ntot + 20 + [0,k],p1 + [0,k],'g','LineWidth',4)
    fill([p1,p2,p2,p1,p1],[p1,p1,p2,p2,p1],[1,0.4,0.4])
    plot(-k - 40 + [0,k,k,0,0],[p1,p1,p2,p2,p1],'k',...
         ntot + 20 + [0,k,k,0,0],[p1,p1,p2,p2,p1],'k','LineWidth',lwidth)
    text(-0.5*k-40-textshift,0.5*(p1+p2)-textshift,sprintf('Y_{%d}',ibox))
  elseif (NODES{2,ibox} < nlevels)
    ison1 = NODES{4,ibox}(1);
    ison2 = NODES{4,ibox}(2);
    p1    = NODES{6,ison1}-1;
    p2    = NODES{6,ison2}-1;
    p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
    fill([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],0.8*[1,1,1])
    fill([p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],0.8*[1,1,1])
  end
end
plot(ntot + 20 + [0,k,k,0,0],[0,0,ntot,ntot,0],'k',...
     - k  - 40 + [0,k,k,0,0],[0,0,ntot,ntot,0],'k',...
       'LineWidth',lwidth)
LOCAL_draw_allboxes(NODES,A,lwidth,textshift+10)
axis([-40-k,ntot+20+k,0,ntot] + 3*[-1,1,-1,1])
axis off
export_fig('fig_peeling_leaves.pdf','-pdf','-transparent')
keyboard 

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function C = LOCAL_get_contour(t, k, r)

C      = zeros(6,length(t));
C(1,:) =   1.5*cos(t) + (r/2)*            cos((k+1)*t) + (r/2)*            cos((k-1)*t);
C(2,:) = - 1.5*sin(t) - (r/2)*(k+1)*      sin((k+1)*t) - (r/2)*(k-1)*      sin((k-1)*t);
C(3,:) = - 1.5*cos(t) - (r/2)*(k+1)*(k+1)*cos((k+1)*t) - (r/2)*(k-1)*(k-1)*cos((k-1)*t);
C(4,:) =   sin(t) + (r/2)*            sin((k+1)*t) - (r/2)*            sin((k-1)*t);
C(5,:) =   cos(t) + (r/2)*(k+1)*      cos((k+1)*t) - (r/2)*(k-1)*      cos((k-1)*t);
C(6,:) = - sin(t) - (r/2)*(k+1)*(k+1)*sin((k+1)*t) + (r/2)*(k-1)*(k-1)*sin((k-1)*t);

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function NODES = LOCAL_get_tree_and_lists(xx,nbox_max,x_left,x_right)

ntot = length(xx);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% STEP 1: Set up a tree structure.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

TREE = cell(7,ntot);

% Construct the top node.
TREE{1,1} = [x_left,x_right]; % Set the geometry.
TREE{2,1} = 0;                % Set the level.
TREE{3,1} = NaN;              % Set the father.
TREE{4,1} = [];               % Set the list of children.
TREE{5,1} = 0;                % Set the number of children.
TREE{6,1} = 1;                % Set the index of the first node.
TREE{7,1} = ntot;             % Set the index of the last node.  
ibox_last = 0;
ncreated  = 1;
% Create smaller nodes via hierarchical subdivision.
% We sweep one level at a time.
while (ncreated > 0)
  ibox_first = ibox_last + 1;
  ibox_last  = ibox_last + ncreated;
  ncreated   = 0;
  for ibox = ibox_first:ibox_last
    nbox = TREE{7,ibox};
    if (nbox > nbox_max)
      xleft              = TREE{1,ibox}(1);
      xright             = TREE{1,ibox}(2);
      xmid               = 0.5*(xleft + xright);
      ind                = TREE{6,ibox} - 1 + (1:TREE{7,ibox});
      nhalf              = sum(xx(ind) <= xmid);
      if (nhalf > 0) % Create the left child.
        ison         = ibox_last + ncreated + 1;
        TREE{4,ibox} = [TREE{4,ibox},ison]; % Update the child list for ibox.
        TREE{5,ibox} = TREE{5,ibox} + 1;    % Update the child list for ibox.
        TREE{1,ison} = [xleft,xmid];
        TREE{2,ison} = TREE{2,ibox} + 1;
        TREE{3,ison} = ibox;
        TREE{4,ison} = [];
        TREE{5,ison} = 0;
        TREE{6,ison} = TREE{6,ibox};
        TREE{7,ison} = nhalf;
        ncreated     = ncreated + 1;
      end
      if (nhalf < TREE{7,ibox})
        ison         = ibox_last + ncreated + 1;
        TREE{4,ibox} = [TREE{4,ibox},ison]; % Update the child list for ibox.
        TREE{5,ibox} = TREE{5,ibox} + 1;    % Update the child list for ibox.
        TREE{1,ison} = [xmid,xright];
        TREE{2,ison} = TREE{2,ibox} + 1;
        TREE{3,ison} = ibox;
        TREE{4,ison} = [];
        TREE{5,ison} = 0;
        TREE{6,ison} = TREE{6,ibox} + nhalf;
        TREE{7,ison} = TREE{7,ibox} - nhalf;
        ncreated     = ncreated + 1;
      end
    end
  end
end

% This whole section is devoted to the simple task of
% decreasing the size of TREE.
% The operation TREE = TREE{:,1:nboxes} apparently
% does not work for "cell" structures.
nboxes = ibox_last;
NODES = cell(50,nboxes);
for ibox = 1:nboxes
  for j = 1:size(TREE,1)
    NODES{j,ibox} = TREE{j,ibox};
  end
end
clear TREE

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Step 2: Create the interaction lists.
%         These require the construction of two auxiliary lists:
%           leaf_list = a single vector hold all leaves, sorted.
%           nei_lists{ibox} = all neighbors of ibox
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Construct "leaf_list".
leaf_list  = zeros(1,nboxes);
leftpoints = zeros(1,nboxes);
ileaf      = 0;
for ibox = 1:nboxes;
  if (NODES{5,ibox}==0)
    ileaf             = ileaf+1;
    leaf_list(ileaf)  = ibox;
    leftpoints(ileaf) = NODES{1,ibox}(1);
  end
end
nleaves     = ileaf;
[trash,ind] = sort(leftpoints(1:nleaves));
leaf_list   = leaf_list(ind);

% Construct "nei_lists".
nei_lists = cell(1,nboxes);
nei_lists{1} = []; % The root has no neighbors;
for ibox = 2:nboxes
  nei_lists{ibox} = [];
  ifath = NODES{3,ibox};
  for kbox = sort([ifath,nei_lists{ifath}]) % Loop over the father and his neighbors.
    for jbox = NODES{4,kbox} % jbox is a POTENTIAL neighbor of ibox
      if LOCAL_isneighbor(NODES,ibox,jbox)
        nei_lists{ibox} = [nei_lists{ibox},jbox];
      end
    end
  end
end

% Create lists 1 and 5
for j = 1:(nleaves-1)
  ibox_left  = leaf_list(j  );
  ibox_right = leaf_list(j+1);
  if (NODES{1,ibox_left}(2) == NODES{1,ibox_right}(1))
    % ibox_left and ibox_right are indeed neighbors.
    if (NODES{2,ibox_left} > NODES{2,ibox_right})
      % ibox_right is on a COARSER level.
      NODES{18,ibox_left } = [NODES{18,ibox_left },ibox_right];
      NODES{10,ibox_right} = [NODES{10,ibox_right},ibox_left ];
    elseif (NODES{2,ibox_left} < NODES{2,ibox_right})
      % ibox_right is on a FINER level.
      NODES{10,ibox_left } = [NODES{10,ibox_left },ibox_right];
      NODES{18,ibox_right} = [NODES{18,ibox_right},ibox_left ];
    else
      % ibox_right is on the SAME level.
      NODES{10,ibox_left } = [NODES{10,ibox_left },ibox_right];
      NODES{10,ibox_right} = [NODES{10,ibox_right},ibox_left ];
    end
  end
end

% Create list 2
for ibox = 2:nboxes
  NODES{12,ibox} = [];
  ifath = NODES{3,ibox};
  for ifathnei = nei_lists{ifath}
    for jbox = NODES{4,ifathnei}
      if LOCAL_iswellsep(NODES,ibox,jbox)
        NODES{12,ibox} = [NODES{12,ibox},jbox];
      end
    end
  end
end

% Create lists 3 and 4
% Specifically, for every leaf "ibox", find list3(ibox).
% Creation of list4 is piggybacked as it is the dual of list3.
for ibox = 1:nboxes
  NODES{14,ibox} = [];
  NODES{16,ibox} = [];
end
for ibox = leaf_list
  boxes_to_check = zeros(1,50);
  ntocheck       = 0;
  for jbox = nei_lists{ibox}
    boxes_to_check(ntocheck + (1:NODES{5,jbox})) = NODES{4,jbox};
    ntocheck = ntocheck + NODES{5,jbox};
  end
  while (ntocheck > 0)
    jbox = boxes_to_check(1);
    if LOCAL_iswellsep(NODES,jbox,ibox)
      NODES{14,ibox} = [NODES{14,ibox},jbox];
      NODES{16,jbox} = [NODES{16,jbox},ibox];
    else
      boxes_to_check(ntocheck + (1:NODES{5,jbox})) = NODES{4,jbox};
      ntocheck = ntocheck + NODES{5,jbox};
    end
    boxes_to_check(1) = boxes_to_check(ntocheck);
    ntocheck = ntocheck-1;
  end
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function output = LOCAL_isneighbor(NODES,ibox,jbox)

if (NODES{2,ibox} == NODES{2,jbox}) % ibox and jbox are on the same level
  if (NODES{1,ibox}(2) == NODES{1,jbox}(1)) 
    output = 1;
  elseif (NODES{1,ibox}(1) == NODES{1,jbox}(2)) 
    output = 1;
  else
    output = 0;
  end
else % ibox and jbox are not on the same level
  output = 0;
end
    
return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% This function checks if jbox is well-separated from ibox

function output = LOCAL_iswellsep(NODES,ibox,jbox)

xleft  = NODES{1,ibox}(1);
xright = NODES{1,ibox}(2);
width  = xright - xleft;
xmid   = 0.5*(xleft+xright);
dist   = min(abs(NODES{1,jbox} - xmid));
if (dist >= (1.499999999999*width))
  output = 1;
else
  output = 0;
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function LOCAL_draw_allboxes(NODES,A,lwidth,textshift)

ntot   = size(A,2);

plot(ntot*[0,1,1,0,0],ntot*[0,0,1,1,0],'k','LineWidth',lwidth)
hold on

for ibox = 1:size(NODES,2);
  if (NODES{5,ibox} == 0)
    c1 = NODES{6,ibox} - 0.5 + 0.5*NODES{7,ibox};
    text(c1-textshift,c1,sprintf('K_{%d,%d}',ibox,ibox))
  else
    ison1 = NODES{4,ibox}(1);
    ison2 = NODES{4,ibox}(2);
%    ind1  = NODES{6,ibox} - 1 + (1:NODES{7,ibox});
%    ind2  = NODES{6,jbox} - 1 + (1:NODES{7,jbox});
%    B     = A(ind1,ind2);
%    k     = sum(svd(B) > acc);
    p1    = NODES{6,ison1} - 1;
    p2    = NODES{6,ison2} - 1;
    p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
    plot([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],'k',...
         [p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],'k',...
         'LineWidth',lwidth)
    text(0.5*(p2+p3)-0.5-textshift,0.5*(p1+p2)-0.5,sprintf('K_{%d,%d}',ison1,ison2),'Color','b')
    text(0.5*(p1+p2)-0.5-textshift,0.5*(p2+p3)-0.5,sprintf('K_{%d,%d}',ison2,ison1),'Color','b')
  end
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function LOCAL_draw_allboxes_trans(NODES,A,lwidth,textshift)

ntot   = size(A,2);

plot(ntot*[0,1,1,0,0],ntot*[0,0,1,1,0],'k','LineWidth',lwidth)
hold on

for ibox = 1:size(NODES,2)
  if (NODES{5,ibox} == 0)
    c1 = NODES{6,ibox} - 0.5 + 0.5*NODES{7,ibox};
    text(c1-textshift,c1,sprintf('K_{%d,%d}^{*}',ibox,ibox))
  else
    ison1 = NODES{4,ibox}(1);
    ison2 = NODES{4,ibox}(2);
%    ind1  = NODES{6,ibox} - 1 + (1:NODES{7,ibox});
%    ind2  = NODES{6,jbox} - 1 + (1:NODES{7,jbox});
%    B     = A(ind1,ind2);
%    k     = sum(svd(B) > acc);
    p1    = NODES{6,ison1} - 1;
    p2    = NODES{6,ison2} - 1;
    p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
    plot([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],'k',...
         [p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],'k',...
         'LineWidth',lwidth)
    text(0.5*(p2+p3)-0.5-textshift,0.5*(p1+p2)-0.5,sprintf('K_{%d,%d}^{*}',ison2,ison1),'Color','b')
    text(0.5*(p1+p2)-0.5-textshift,0.5*(p2+p3)-0.5,sprintf('K_{%d,%d}^{*}',ison1,ison2),'Color','b')
  end
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function LOCAL_draw_allboxes_notext(NODES,A,lwidth)

ntot   = size(A,2);

plot(ntot*[0,1,1,0,0],ntot*[0,0,1,1,0],'k','LineWidth',lwidth)
hold on

for ibox = 1:size(NODES,2)
  if (NODES{5,ibox} == 0)
    c1 = NODES{6,ibox} - 0.5 + 0.5*NODES{7,ibox};
  else
    ison1 = NODES{4,ibox}(1);
    ison2 = NODES{4,ibox}(2);
    p1    = NODES{6,ison1} - 1;
    p2    = NODES{6,ison2} - 1;
    p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
    plot([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],'k',...
         [p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],'k',...
         'LineWidth',lwidth)
  end
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



==> Pics/main_powerURVaccuracy.m <==
% Feb 7, 2018 - P.G. Martinsson
%
% Some simple test routines to evaluate the randomized URV rank revealing
% factorization proposed by Demmel. 

function main_powerURVaccuracy

DRIVER_new
%DRIVER_old

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function DRIVER_new

rng(0)

%%% Set a test matrix.
flag_matrix = 3;
if (flag_matrix == 1)
  m = 400;
  n = 400;
  A = LOCAL_fastdecay(m,n);
elseif (flag_matrix == 2)
  m = 200;
  n = 160;
  A = LOCAL_slowdecay(m,n);
elseif (flag_matrix == 3)
  m = 400;
  n = 400;
  A = LOCAL_S_curve(m,n,round(0.5*n),1e-3);
elseif (flag_matrix == 4)
  m = 200;
  n = 160;
  A = LOCAL_smooth(m,n);
elseif (flag_matrix == 5)
  m = 400;
  n = 400;
  A = generate_BIE(n);
end
p  = min(m,n);
ss = svd(A);

%%% Compute the mixing matrix V.
G = randn(n);
[V0,~] = qr(G);
[V1,~] = qr(A*V0);
[V1,~] = qr(A'*V1);
[V2,~] = qr(A*V1);
[V2,~] = qr(A'*V2);

%%% Compute Demmel's URV factorization.
[~,R0] = qr(A*V0);
[~,R1] = qr(A*V1);
[~,R2] = qr(A*V2);
%[~,Rs,~] = stewart_urv(A);
[~,Rs,~] = qr(A);

R11_err0 = zeros(1,p-1);
R22_err0 = zeros(1,p-1);
R11_err1 = zeros(1,p-1);
R22_err1 = zeros(1,p-1);
R11_err2 = zeros(1,p-1);
R22_err2 = zeros(1,p-1);

R11_errs = zeros(1,p-1);
R22_errs = zeros(1,p-1);

for i = 1:(p-1)
  I1 = 1:i;
  I2 = (i+1):m;
  J2 = (i+1):n;
  R11_err0(i) = min(svd(R0(I1,I1)));
  R22_err0(i) = norm(R0(I2,J2));
  R11_err1(i) = min(svd(R1(I1,I1)));
  R22_err1(i) = norm(R1(I2,J2));
  R11_err2(i) = min(svd(R2(I1,I1)));
  R22_err2(i) = norm(R2(I2,J2));
  R11_errs(i) = min(svd(Rs(I1,I1)));
  R22_errs(i) = norm(Rs(I2,J2));
end



figure(1)
LW = 'LineWidth';
semilogy(1:p,ss,'k',...
         1:(p-1),R11_err0,'b',...
         2:p,R22_err0,'b--',LW,1.2), hold on
semilogy(1:(p-1),R11_err1,'r',...
				 2:p,R22_err1,'r--',LW,1.2)
semilogy(1:(p-1),R11_err2,'g',...
				 2:p,R22_err2,'g--',LW,1.2)
semilogy(1:(p-1),R11_errs,'m',...
				 2:p,R22_errs,'m--',LW,1.2)
hold off
legend({'singular values',...
	'$\sigma_k(R_{11})$, CPQR',...
	'$\sigma_1(R_{22})$, CPQR',...
	'$\sigma_k(R_{11})$, PowerURV $q = 0$',...
	'$\sigma_1(R_{22})$, PowerURV $q = 0$',...
	'$\sigma_k(R_{11})$, PowerURV $q = 1$',...
	'$\sigma_1(R_{22})$, PowerURV $q = 1$',...
	'$\sigma_k(R_{11})$, PowerURV $q = 2$',...
	'$\sigma_1(R_{22})$, PowerURV $q = 2$',...
	},'Interpreter','LaTeX')

figure(2)
hold off
semilogy(1:p,ss,'k',...
         2:p,R22_errs,'r',...
		 2:p,R22_err0,'b',...
		 2:p,R22_err1,'g',...
    	 2:p,R22_err2,'m',...
         1:p,ss,'k',...
         'LineWidth',1.5)
hold off
legend('Theoretical min',...
	   'CPQR',...
	   'powerURV q=0',...
	   'powerURV q=1',...
	   'powerURV q=2')
axis tight
%title('Exact and estimated singular values','FontWeight','normal','FontAngle','italic')
keyboard
export_fig -trans -pdf fig_powerURVaccuracy_fast.pdf
%export_fig -trans -pdf fig_powerURVaccuracy_BIE.pdf

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function DRIVER_old

rng(0)

%%% Set a test matrix.
flag_matrix = 3;
if (flag_matrix == 1)
  m = 400;
  n = 400;
  A = LOCAL_fastdecay(m,n);
elseif (flag_matrix == 2)
  m = 200;
  n = 160;
  A = LOCAL_slowdecay(m,n);
elseif (flag_matrix == 3)
  m = 400;
  n = 400;
  A = LOCAL_S_curve(m,n,round(0.5*n),1e-4);
elseif (flag_matrix == 4)
  m = 200;
  n = 160;
  A = LOCAL_smooth(m,n);
elseif (flag_matrix == 5)
  m = 200;
  n = 200;
  A = generate_BIE(n);
end
p  = min(m,n);
ss = svd(A);

%%% Compute the mixing matrix V.
% flag_V=1   choice suggested by Demmel.
% flag_V=2   choice suggested by Demmel, enhanced with power iteration.
% flag_V=3   set V=I (for easy comparison to classical unpivoted QR).
[V0,~] = qr(randn(n));

V1 = randn(n);
[V1,~] = qr(A*V1);
[V1,~] = qr(A'*V1);

V2 = randn(n);
[V2,~] = qr(A*V2);
[V2,~] = qr(A'*V2);
[V2,~] = qr(A*V2);
[V2,~] = qr(A'*V2);

%%% Compute Demmel's URV factorization.
[~,R0] = qr(A*V0);
[~,R1] = qr(A*V1);
[~,R2] = qr(A*V2);
%[~,Rs,~] = stewart_urv(A);
[~,Rs,~] = qr(A);

R11_err0 = zeros(1,p-1);
R22_err0 = zeros(1,p-1);
R11_err1 = zeros(1,p-1);
R22_err1 = zeros(1,p-1);
R11_err2 = zeros(1,p-1);
R22_err2 = zeros(1,p-1);

R11_errs = zeros(1,p-1);
R22_errs = zeros(1,p-1);

for i = 1:(p-1)
  I1 = 1:i;
  I2 = (i+1):m;
  J2 = (i+1):n;
  R11_err0(i) = min(svd(R0(I1,I1)));
  R22_err0(i) = norm(R0(I2,J2));
  R11_err1(i) = min(svd(R1(I1,I1)));
  R22_err1(i) = norm(R1(I2,J2));
  R11_err2(i) = min(svd(R2(I1,I1)));
  R22_err2(i) = norm(R2(I2,J2));
  R11_errs(i) = min(svd(Rs(I1,I1)));
  R22_errs(i) = norm(Rs(I2,J2));
end



figure(1)
LW = 'LineWidth';
semilogy(1:p,ss,'k',...
         1:(p-1),R11_err0,'b',...
         2:p,R22_err0,'b--',LW,1.2), hold on
semilogy(1:(p-1),R11_err1,'r',...
				 2:p,R22_err1,'r--',LW,1.2)
semilogy(1:(p-1),R11_err2,'g',...
				 2:p,R22_err2,'g--',LW,1.2)
semilogy(1:(p-1),R11_errs,'m',...
				 2:p,R22_errs,'m--',LW,1.2)
hold off
legend({'singular values',...
	'$\sigma_k(R_{11})$, CPQR',...
	'$\sigma_1(R_{22})$, CPQR',...
	'$\sigma_k(R_{11})$, PowerURV $q = 0$',...
	'$\sigma_1(R_{22})$, PowerURV $q = 0$',...
	'$\sigma_k(R_{11})$, PowerURV $q = 1$',...
	'$\sigma_1(R_{22})$, PowerURV $q = 1$',...
	'$\sigma_k(R_{11})$, PowerURV $q = 2$',...
	'$\sigma_1(R_{22})$, PowerURV $q = 2$',...
	},'Interpreter','LaTeX')

figure(2)
semilogy(1:p,ss,'k',...
         2:p,R22_errs,'r--',...
		 2:p,R22_err0,'b--',...
		 2:p,R22_err1,'g--',...
    	 2:p,R22_err2,'m--','LineWidth',1.5)
hold off
legend('singular values',...
	   'CPQR',...
	   'randURV q=0',...
	   'randURV q=1',...
	   'randURV q=2')
axis tight
title('Exact and estimated singular values','FontWeight','normal','FontAngle','italic')
keyboard
%export_fig -trans -pdf fig_URV_accuracy_fast.pdf

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function A = LOCAL_fastdecay(m,n)

acc   = 1e-10;  
p     = min([m,n]);
[U,~] = qr(randn(m,p),0);
[V,~] = qr(randn(n,p),0);
ss    = acc.^linspace(0,1,p);
A     = U*diag(ss)*V';

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function A = LOCAL_slowdecay(m,n)

p     = min([m,n]);
[U,~] = qr(randn(m,p),0);
[V,~] = qr(randn(n,p),0);
ss    = 1./(1:p);
A     = U*diag(ss)*V';

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function A = LOCAL_S_curve(m,n,ktarg,acc)

% Determine the "inner dimension"
%r = min([m,n,2000]);
r = min([m,n]);

tt    = linspace(-1,1,ktarg);
uu    = [0.5*(1+tanh(5*tt)),ones(1,r-ktarg)];
ss    = 10.^(log10(acc)*uu);
[U,~] = qr(randn(m,r),0);
[V,~] = qr(randn(n,r),0);
A     = (U.*(ones(m,1)*ss))*V';

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function A  = LOCAL_smooth(m,n)

[JJ,II]  = meshgrid(1:n,1:m);
A        = 1./(II+JJ);
[~,indi] = sort(rand(1,m));
[~,indj] = sort(rand(1,n));
A        = A(indi,indj);

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


==> Pics/main_powerURVspeed.m <==
function main_powerURVspeed

load data_qrspeed

figure(1)

loglog(nvec,tt_cpqr,'r.-',...
       nvec,tt_qr,'r.:',...
       'LineWidth',2,'MarkerSize',15)
xlabel('n')
ylabel('time (in seconds)')
legend('CPQR','QR','Location','NorthWest')
axis tight
title('Computational time to factorize matrix','FontWeight','normal','FontAngle','italic')
%keyboard
%export_fig pdf -trans fig_qrspeed1.pdf

loglog(nvec,tt_cpqr,'r.-',...
       nvec,tt_rurvp2,'g.-',...
       nvec,tt_rurvp1,'k.-',...
       nvec,tt_rurv,'b.-',...
       nvec,tt_qr,'r.:',...
       'LineWidth',2,'MarkerSize',15)
xlabel('n')
ylabel('time (in seconds)')
legend('CPQR','randURV q=2','randURV q=1','randURV q=0','QR','Location','NorthWest')
axis tight
title('Computational time to factorize matrix','FontWeight','normal','FontAngle','italic')
%keyboard
%export_fig pdf -trans fig_qrspeed2.pdf

tt_rurv_gpu(1) = tt_rurvp1_gpu(1);
loglog(nvec,tt_cpqr,'r.-',...
       nvec,tt_rurvp2,'g.-',...
       nvec,tt_rurvp1,'k.-',...
       nvec,tt_rurv,'b.-',...
       nvec,tt_qr,'r.:',...
       nvec,tt_rurvp2_gpu,'g.--',...
       nvec,tt_rurvp1_gpu,'k.--',...
       nvec,tt_rurv_gpu,'b.--',...
       nvec,tt_qr_gpu,'r.--',...
       'LineWidth',2,'MarkerSize',15)
%xlabel('n')
%ylabel('time (in seconds)')
legend('CPQR','powerURV q=2','powerURV q=1','powerURV q=0','QR','powerURV q=2 (on gpu)','powerURV q=1 (on gpu)','powerURV q=0 (on gpu)','QR (on gpu)','Location','NorthWest')
axis tight
%title('Computational time to factorize matrix - now with GPU numbers','FontWeight','normal','FontAngle','italic')
keyboard
export_fig pdf -trans fig_powerURVspeed.pdf


return

==> Pics/main_qr.m <==
function main_qr

%DRIVER_unblocked
%DRIVER_blockqr
DRIVER_blockUTV

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function DRIVER_unblocked

flag_plot = 1;
m = 4;
n = 3;
A = ones(m,n);

figure(1)
[ii,jj] = find(A);
plot(jj-0.5,ii-0.5,'k.',...
     [0,n,n,0,0],[0,0,m,m,0],'k',...
     'MarkerSize',40)
axis equal
axis ij
axis off
if (flag_plot==1)
  export_fig fig_qr0.pdf -pdf -trans
end

for i = 1:n
  A((i+1):end,i) = zeros(size(A((i+1):end,i)));
  [ii,jj] = find(A);
  figure(1)
  plot(jj-0.5,ii-0.5,'k.',...
       [0,n,n,0,0],[0,0,m,m,0],'k',...
       'MarkerSize',40)
  axis equal
  axis ij
  axis off
  if (flag_plot==1)
    export_fig(sprintf('fig_qr%d.pdf',i),'-pdf','-trans')
  end
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function DRIVER_blockqr

flag_plot=1;
b = 4;
p = 3;
n = b*p;
m = b*(p+1);
A = ones(m,n);
xlim = 0:b:n;
ylim = 0:b:m;
figure(1)
[ii,jj] = find(A);
plot(jj-0.5,ii-0.5,'k.',...
     [1;1]*xlim,[0;m]*ones(1,length(xlim)),'k',...
     [0;n]*ones(1,length(ylim)),[1;1]*ylim,'k',...
     'MarkerSize',20)
axis equal
axis ij
axis off
keyboard
if (flag_plot==1)
  export_fig fig_blockqr0.pdf -pdf -trans
end

for i = 1:p
  I2 = ((i-1)*b+1):(i*b);
  I3 = (i*b+1):m;
  A(I2,I2) = triu(A(I2,I2));
  A(I3,I2) = zeros(length(I3),length(I2));
  [ii,jj] = find(A);
  figure(1)
  plot(jj-0.5,ii-0.5,'k.',...
       [1;1]*xlim,[0;m]*ones(1,length(xlim)),'k',...
       [0;n]*ones(1,length(ylim)),[1;1]*ylim,'k',...
       'MarkerSize',20)
  axis equal
  axis ij
  axis off
  keyboard
  if (flag_plot==1)
    export_fig(sprintf('fig_blockqr%d.pdf',i),'-pdf','-trans')
  end
end


return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function DRIVER_blockUTV

flag_plot=1;
b = 4;
p = 3;
m = b*(p+1);
n = b*p;
A = ones(m,n);
xlim = 0:b:n;
ylim = 0:b:m;
ii_small = [];
jj_small = [];
figure(1)
[ii,jj] = find(A);
plot(jj-0.5,ii-0.5,'k.',...
     [1;1]*xlim,[0;m]*ones(1,length(xlim)),'k',...
     [0;n]*ones(1,length(ylim)),[1;1]*ylim,'k',...
     'MarkerSize',20)
axis equal
axis ij
axis off
keyboard
if (flag_plot==1)
  export_fig fig_blockUTV0.pdf -pdf -trans
end

for i = 1:p
  I2 = ((i-1)*b+1):(i*b);
  I3 = (i*b+1):m;
  J3 = (i*b+1):n;
  A(I2,I2)  = eye(length(I2));
  A(I3,I2)  = zeros(length(I3),length(I2));
  [ii,jj]   = find(A);
  Z         = zeros(m,n);
  Z(I2,J3)  = ones(length(I2),length(J3));
  [iii,jjj] = find(Z);
  ii_small  = [ii_small,iii'];
  jj_small  = [jj_small,jjj'];
  figure(1)
  han = plot(jj-0.5,ii-0.5,'k.',...
             jj_small-0.5,ii_small-0.5,'r.',...
             [1;1]*xlim,[0;m]*ones(1,length(xlim)),'k',...
             [0;n]*ones(1,length(ylim)),[1;1]*ylim,'k',...
             'MarkerSize',20);
  set(han(2),'MarkerEdgeColor',[0.7,0.7,0.7])
  axis equal
  axis ij
  axis off
  keyboard
  if (flag_plot==1)
    export_fig(sprintf('fig_blockUTV%d.pdf',i),'-pdf','-trans')
  end
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

==> Pics/main_sources_targets.m <==
function main_sources_targets

rng(0)
ntot = 1500;

xx    = rand(2,ntot);
xxsrc = [0.1,0.3,0.2,0.4];
xxtrg = [0.6,0.8,0.5,0.7];

I_trg = find((xx(1,:) > xxtrg(1)) & ...
             (xx(1,:) < xxtrg(2)) & ...
             (xx(2,:) > xxtrg(3)) & ...
             (xx(2,:) < xxtrg(4)));
I_src = find((xx(1,:) > xxsrc(1)) & ...
             (xx(1,:) < xxsrc(2)) & ...
             (xx(2,:) > xxsrc(3)) & ...
             (xx(2,:) < xxsrc(4)));
         
figure(1)
hold off
han = plot(xx(1,:),xx(2,:),'k.',...
           xx(1,I_src),xx(2,I_src),'r.',...
           xx(1,I_trg),xx(2,I_trg),'b.',...
           [0,1,1,0,0],[0,0,1,1,0],'k',...
           xxtrg([1,2,2,1,1]),xxtrg([3,3,4,4,3]),'b--',...
           xxsrc([1,2,2,1,1]),xxsrc([3,3,4,4,3]),'r--',...
           'MarkerSize',13);
set(han(1),'MarkerEdgeColor',0.6*[1,1,1])
set(han(4),'LineWidth',2)
axis equal
axis tight
axis off
keyboard
export_fig -pdf -trans fig_sources_targets.pdf

return

==> Pics/main_strong_admissibility.m <==
function main_strong_admissibility

coloff = [0.6,0.8,1];

figure(1)
hold off
plot([0,8,8,0,0],[0,0,8,8,0],'k')
hold on
for i = 1:8
  fill(i-1+[0,1,1,0,0],i-1+[0,0,1,1,0],'r','LineWidth',2)
end
for i = 1:7
  fill(i-1+[0,1,1,0,0],i+[0,0,1,1,0],'r','LineWidth',2)
  fill(i+[0,1,1,0,0],i-1+[0,0,1,1,0],'r','LineWidth',2)
end
for i = 1:6
  fill(i-1+[0,1,1,0,0],i+1+[0,0,1,1,0],coloff,'LineWidth',2)
  fill(i+1+[0,1,1,0,0],i-1+[0,0,1,1,0],coloff,'LineWidth',2)
end
fill([4,6,6,4,4],[0,0,2,2,0],coloff,'LineWidth',2)
fill([6,8,8,6,6],[0,0,2,2,0],coloff,'LineWidth',2)
fill([6,8,8,6,6],[2,2,4,4,0],coloff,'LineWidth',2)
fill([0,0,2,2,0],[4,6,6,4,4],coloff,'LineWidth',2)
fill([0,0,2,2,0],[6,8,8,6,6],coloff,'LineWidth',2)
fill([2,2,4,4,0],[6,8,8,6,6],coloff,'LineWidth',2)

fill([3,4,4,3,3],[0,0,1,1,0],coloff,'LineWidth',2)
fill([0,0,1,1,0],[3,4,4,3,3],coloff,'LineWidth',2)
fill([5,6,6,5,5],[2,2,3,3,2],coloff,'LineWidth',2)
fill([2,2,3,3,2],[5,6,6,5,5],coloff,'LineWidth',2)
fill([7,8,8,7,7],[4,4,5,5,4],coloff,'LineWidth',2)
fill([4,4,5,5,4],[7,8,8,7,7],coloff,'LineWidth',2)

axis equal
axis ij
axis off

keyboard
export_fig -pdf -trans fig_strong_admissibility.pdf

return
